Exceptional points as signatures of dynamical magnetic phase transitions

One of the most fascinating and puzzling aspects of non-Hermitian systems is their spectral degeneracies, i.e., exceptional points (EPs), at which both eigenvalues and eigenvectors coalesce to form a defective state space. While coupled magnetic systems are natural hosts of EPs, the relation between the linear and nonlinear spin dynamics in the proximity of EPs remains relatively unexplored. Here we theoretically investigate the spin dynamics of easy-plane magnetic bilayers in the proximity of exceptional points. We show that the interplay between the intrinsically dissipative spin dynamics and external drives can yield a rich dynamical phase diagram. In particular, we find that, in antiferromagnetically coupled bilayers, a periodic oscillating dynamical phase emerges in the region enclosed by EPs. Our results not only offer a pathway for probing magnetic EPs and engineering magnetic nano-oscillators with large-amplitude oscillations, but also uncover the relation between exceptional points and dynamical phase transitions in systems displaying non-linearities.

==> anc/Supplementary_Material.tex <==
\documentclass[aps,prb,%reprint,
onecolumn,groupedaddress,notitlepage]{revtex4-2}
%\documentclass[aps,prl,preprint,superscriptaddress]{revtex4-2}
%\documentclass[aps,prl,reprint,groupedaddress]{revtex4-2}

% You should use BibTeX and apsrev.bst for references
% Choosing a journal automatically selects the correct APS
% BibTeX style file (bst file), so only uncomment the line
% below if necessary.
%\bibliographystyle{apsrev4-2}

\usepackage{float}
\usepackage{bbm}
\usepackage{epsfig}
\usepackage{epstopdf}
\usepackage{amsmath}
\usepackage{graphicx}
\usepackage{amsmath,bm}
\usepackage{amssymb}
\usepackage{amsthm}
\usepackage{physics}
\usepackage[caption=false]{subfig}
\usepackage{xcolor}
\usepackage{hyperref}


\usepackage[utf8]{inputenc}



\makeatletter
\newcommand{\mathleft}{\@fleqntrue\@mathmargin0pt}
\newcommand{\mathcenter}{\@fleqnfalse}
\makeatother
\newcommand{\new}[1]{\textcolor{blue}{#1}}          % for markup
\newcommand{\cut}[1]{\textcolor{red}{\sout{#1}}}          % for markup
\newcommand{\comment}[1]{\textcolor{green}{#1}}          % for markup
\newcommand{\ans}[1]{\textcolor{orange}{#1}}


\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\theequation}{S.\arabic{equation}}

\begin{document}

\title{Supplementary Material for ``Exceptional points as signatures of dynamical magnetic phase transitions"}
\author{Kuangyin Deng}
\email{dengku@bc.edu}
\author{Xin Li}
\author{Benedetta Flebus}
\email{flebus@bc.edu}
\affiliation{Department of Physics, Boston College, 140 Commonwealth Avenue, Chestnut Hill, Massachusetts 02467, USA}

\maketitle


In this supplemental material, we provide a detailed derivation of the non-Hermitian Hamiltonian associated with the dynamics of Eqs.~(2) and~(3) of the main text.

\section{Effective non-Hermitian Hamiltonian}\label{supsec:1}

Assuming the magnetic field to lie in the $xz$ plane, i.e., $\mathbf{B}=B(\cos{\Theta},\,0,\,\sin{\Theta})$, 
the classical energy corresponding to Eq.~(1) of the main text can be written as
\begin{align}
E_{total}^{cl}
=&\gamma B_0S(\cos{\Theta}\cos{\phi_A}\cos{\theta_A}+\sin{\Theta}\sin{\theta_A}+\cos{\Theta}\cos{\phi_B}\cos{\theta_B}+\sin{\Theta}\sin{\theta_B})\nonumber\\
+&KS^2(\sin^2{\theta_A}+\sin^2{\theta_B})+JS^2(\cos{\phi_{AB}}\cos{\theta_A}\cos{\theta_B}+\sin{\theta_A}\sin{\theta_B}).\label{eq:classicalg}
\end{align}
where $\phi_{A(B)}$ and $\theta_{A(B)}$ are, respectively, the azimuthal and cant angle of the macrospin $\mathbf{S}_{A(B)}$, while $\phi_{AB}=\phi_A-\phi_B$. Minimization of Eq.~(\ref{eq:classicalg}) with respect to $\theta_{A(B)}, \phi_{A(B)}$ gives the 
ground-state spin configuration.

For the macrospin $\mathbf{S}_{A(B)}$, we can orient a spin-space Cartesian coordinate system such that the new $\hat{z}$ axis locally lies along the classical orientation of $\tilde{\mathbf{S}}_{A(B)}$. The latter can be related to the classical orientation of the macrospin $\mathbf{S}_{A(B)}$ in the global frame of reference via the transformation
\begin{align}
\mathbf{S}_{i}=\mathcal{R}^{i}_{LG} \tilde{\mathbf{S}}_{i}\,.
\end{align}
Here we have introduced $\mathcal{R}^{i}_{LG}=\mathcal{R}_z (\phi_{i})\mathcal{R}_y (\theta_{i})$,  where 
\begin{align}
\mathcal{R}_y (\theta_{i})=
\begin{pmatrix}
\sin{\theta_i} & 0 & \cos{\theta_i}\\
0 & 1 & 0\\
-\cos{\theta_i} & 0 & \sin{\theta_i}
\end{pmatrix}
\quad\quad\quad\quad
\mathcal{R}_z (\phi_{i})=
\begin{pmatrix}
\cos{\phi_i} & -\sin{\phi_i} & 0\\
\sin{\phi_i} & \cos{\phi_i} & 0\\
0 & 0 & 1
\end{pmatrix}
\end{align}
describes a right-handed rotation by an angle $\phi_i(\theta_i)$ about the global $\hat{z}(\hat{y})$ axis, and $i=A,B$. 
Far below the magnetic ordering temperature, we can access the magnon spectrum by linearizing the Holstein-Primakoff transformation in the local frame of reference, i.e.
\begin{align}
&\Tilde{S}^+= \Tilde{S}^x+i\Tilde{S}^y=\sqrt{2S}\sqrt{1- \frac{d^{\dagger}_{i} d_{i}}{2S}}d_i\approx\sqrt{2S}d_i\,,  \; \; \; \;  \; \Tilde{S}^z=S-d_i^\dagger d_i\,,
\label{HP1}
\end{align}
where $d_{i} (d^{\dagger}_{i})$ is the
magnon annihilation (creation) operator of the layer $i$, obeying the bosonic commutation relation $[d_{i}, d^{\dagger}_{j}]=\delta_{ij}$.   Equations~(2) and (3) of the main text can be rewritten as 
\begin{align}
(1+\alpha_A^2)\frac{\mathrm{d}\mathbf{S}_A}{\mathrm{d}t} &=-\gamma\mathbf{S}_A\cross\mathbf{B}^{\text{eff}}_A-\frac{\gamma\alpha_A}{S}\mathbf{S}_A\cross(\mathbf{S}_A\cross\mathbf{B}^{\text{eff}}_A), \label{s5}\\
(1+\alpha_B^2)\frac{\mathrm{d}\mathbf{S}_B}{\mathrm{d}t} &=-\gamma\mathbf{S}_B\cross\mathbf{B}^{\text{eff}}_B-\frac{\gamma\alpha_B}{S}\mathbf{S}_B\cross(\mathbf{S}_B\cross\mathbf{B}^{\text{eff}}_B)\,. \label{s6}
\end{align}
In local coordinates, Eqs.~(\ref{s5}) and~(\ref{s6}) become
\begin{align}
(1+\alpha_A^2)\frac{\mathrm{d}\Tilde{\mathbf{S}}_A}{\mathrm{d}t} =&\Tilde{\mathbf{S}}_A\cross\left[-\gamma\Tilde{\mathbf{B}}_A -J(\mathcal{R}_{LG}^A)^{-1}\mathcal{R}_{LG}^B\Tilde{\mathbf{S}}_B-2K(\Tilde{\mathbf{S}}_A\cdot \Tilde{\hat{z}}_A)\Tilde{\hat{z}}_A\right]\nonumber\\
&+\frac{\alpha_A}{S}\Tilde{\mathbf{S}}_A\cross\bigg\{\Tilde{\mathbf{S}}_A\cross\left[-\gamma\Tilde{\mathbf{B}}_A -J(\mathcal{R}_{LG}^A)^{-1}\mathcal{R}_{LG}^B\Tilde{\mathbf{S}}_B-2K(\Tilde{\mathbf{S}}_A\cdot \Tilde{\hat{z}}_A)\Tilde{\hat{z}}_A\right]\bigg\}\label{eq:spin-LLG-non-Hermitian-Local-1}\\
(1+\alpha_B^2)\frac{\mathrm{d}\Tilde{\mathbf{S}}_B}{\mathrm{d}t} =&\Tilde{\mathbf{S}}_B\cross\left[-\gamma\Tilde{\mathbf{B}}_B -J(\mathcal{R}_{LG}^B)^{-1}\mathcal{R}_{LG}^A\Tilde{\mathbf{S}}_A-2K(\Tilde{\mathbf{S}}_B\cdot \Tilde{\hat{z}}_B)\Tilde{\hat{z}}_B\right]\nonumber\\
&+\frac{\alpha_B}{S}\Tilde{\mathbf{S}}_B\cross\bigg\{\Tilde{\mathbf{S}}_B\cross\left[-\gamma\Tilde{\mathbf{B}}_B -J(\mathcal{R}_{LG}^B)^{-1}\mathcal{R}_{LG}^A\Tilde{\mathbf{S}}_A-2K(\Tilde{\mathbf{S}}_B\cdot \Tilde{\hat{z}}_B)\Tilde{\hat{z}}_B\right]\bigg\},\label{eq:spin-LLG-non-Hermitian-Local-2}
\end{align}
where $\Tilde{\mathbf{B}}_i=(\mathcal{R}_{LG}^i)^{-1}\mathbf{B}_0$ and $\Tilde{\hat{z}}_i=(\mathcal{R}_{LG}^i)^{-1}\hat{z}$. Plugging the Holstein-Primakoff transformation~(\ref{HP1}) into Eqs.~(\ref{eq:spin-LLG-non-Hermitian-Local-1}) and~(\ref{eq:spin-LLG-non-Hermitian-Local-2}), truncating beyond the quadratic terms in the Holstein-Primakoff boson operators, and invoking Heinseberg equation of motion, we find the effective non-Hermitian BdG Hamiltonian as 
\begin{align}
H_{nh}&=\frac{1}{1-i\alpha_A}\frac{S}{2}g_1a^\dagger a^\dagger+\frac{1}{1-i\alpha_A}\frac{S}{2}g_1a a+\frac{1}{1-i\alpha_B}\frac{S}{2}g_4b^\dagger b^\dagger+\frac{1}{1-i\alpha_B}\frac{S}{2}g_4b b\nonumber\\
&+\frac{1}{2(1-i\alpha_A)}(-f_3+S g_1-2Sg_2-h_9S)a^\dagger a+\frac{1}{2(1-i\alpha_A)}(-f_3+S g_1-2Sg_2-h_9S)aa^\dagger\nonumber\\
&+\frac{1}{2(1-i\alpha_B)}(-f_6+S g_4-2Sg_5-h_9S)b^\dagger b+\frac{1}{2(1-i\alpha_B)}(-f_6+S g_4-2Sg_5-h_9S)bb^\dagger\nonumber\\
&+\frac{1}{\sqrt{(1-i\alpha_A)(1-i\alpha_B)}}\frac{S}{2}(h_1+ih_2+ih_4-h_5)a^\dagger b^\dagger+\frac{1}{\sqrt{(1-i\alpha_A)(1-i\alpha_B)}}\frac{S}{2}(h_1-ih_2-ih_4-h_5)a b\nonumber\\
&+\frac{1}{\sqrt{(1-i\alpha_A)(1-i\alpha_B)}}\frac{S}{2}(h_1-ih_2+ih_4+h_5)a^\dagger b+\frac{1}{\sqrt{(1-i\alpha_A)(1-i\alpha_B)}}\frac{S}{2}(h_1+ih_2-ih_4+h_5)a b^\dagger,
\end{align}
where
\begin{align*}
f_1=&\gamma B_0(\cos{\Theta}\cos{\phi_A}\sin{\theta_A}-\sin{\Theta}\cos{\theta_A}), & 
\qquad\qquad\qquad f_2=&-\gamma B_0\cos{\Theta}\sin{\phi_A},\\ 
f_3=&\gamma B_0(\cos{\Theta}\cos{\phi_A}\cos{\theta_A}+\sin{\Theta}\sin{\theta_A}), & 
\qquad\qquad\qquad f_4=&\gamma B_0(\cos{\Theta}\cos{\phi_B}\sin{\theta_B}-\sin{\Theta}\cos{\theta_B}),\\
f_5=&-\gamma B_0\cos{\Theta}\sin{\phi_B}, & 
\qquad\qquad\qquad f_6=&\gamma B_0(\cos{\Theta}\cos{\phi_B}\cos{\theta_B}+\sin{\Theta}\sin{\theta_B}),\\
g_1=&K\cos^2{\theta_A}, & 
\qquad\qquad\qquad g_2=&K\sin^2{\theta_A},\\ 
g_3=&-K\cos{\theta_A}\sin{\theta_A}, & 
\qquad\qquad\qquad g_4=&K\cos^2{\theta_B},\\
g_5=&K\sin^2{\theta_B}, & 
\qquad\qquad\qquad
g_6=&-K\cos{\theta_B}\sin{\theta_B},\\
h_1=&J(\cos{\theta_A}\cos{\theta_B}+\cos{\phi_{AB}}\sin{\theta_A}\sin{\theta_B}), & 
\qquad\qquad\qquad h_2=&J\sin{\theta_A}\sin{\phi_{AB}},\\
h_3=&J(\sin{\theta_A}\cos{\theta_B}\cos{\phi_{AB}}-\cos{\theta_A}\sin{\theta_B}), & 
\qquad\qquad\qquad
h_4=&-J\sin{\theta_B}\sin{\phi_{AB}},\\
h_5=&J\cos{\phi_{AB}}, & 
\qquad\qquad\qquad 
h_6=&-J\cos{\theta_B}\sin{\phi_{AB}},\\
h_7=&J(\cos{\theta_A}\sin{\theta_B}\cos{\phi_{AB}}-\sin{\theta_A}\cos{\theta_B}), & 
\qquad\qquad\qquad h_8=&J\cos{\theta_A}\sin{\phi_{AB}},\\
h_9=&J(\cos{\theta_A}\cos{\theta_B}\cos{\phi_{AB}}+\sin{\theta_A}\sin{\theta_B}).
\end{align*}
and we have redefined the magnon operators as $d_{A(B)} \rightarrow  a(b)$. 








\bibliographystyle{apsrev4-1}

\bibliography{library}

\end{document}
